BreakingBED -- Breaking Binary and Efficient Deep Neural Networks by Adversarial Attacks

Deploying convolutional neural networks (CNNs) for embedded applications presents many challenges in balancing resource-efficiency and task-related accuracy. These two aspects have been well-researched in the field of CNN compression. In real-world applications, a third important aspect comes into play, namely the robustness of the CNN. In this paper, we thoroughly study the robustness of uncompressed, distilled, pruned and binarized neural networks against white-box and black-box adversarial attacks (FGSM, PGD, C&W, DeepFool, LocalSearch and GenAttack). These new insights facilitate defensive training schemes or reactive filtering methods, where the attack is detected and the input is discarded and/or cleaned. Experimental results are shown for distilled CNNs, agent-based state-of-the-art pruned models, and binarized neural networks (BNNs) such as XNOR-Net and ABC-Net, trained on CIFAR-10 and ImageNet datasets. We present evaluation methods to simplify the comparison between CNNs under different attack schemes using loss/accuracy levels, stress-strain graphs, box-plots and class activation mapping (CAM). Our analysis reveals susceptible behavior of uncompressed and pruned CNNs against all kinds of attacks. The distilled models exhibit their strength against all white box attacks with an exception of C&W. Furthermore, binary neural networks exhibit resilient behavior compared to their baselines and other compressed variants.

==> img/data_mining/blackbox_data/plot_amc_dram.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 
#set style line 1 lt -1 lw 1 lc rgb 'red' 
set style line 2 lt -1 lw 1 lc rgb 'black' 
set style line 3 lt -1 lw 1 lc rgb 'green' 
set style line 4 lt -1 lw 1 lc rgb 'orange' 
set style line 1 lc rgb 'black' pt 2
set key font ",04"
set key inside top left
set yrange [(-4.0):(5.0)]
#set y2range[(0.0):(0.8)]
#set y2tics 0.2, 0.1, 1.0
set grid
set xlabel 'Factor 1 (59.66%)'
set ylabel 'Factor 2 (25.43%)'
#set y2label "Reduction Factor for HW KPIs"
file = "ResNet56_blackbox_final.csv"
set output file.".pdf"
set title system('')
set datafile separator ","
# define the palette to your liking
set palette defined ( 0 "#FF1493", 0.1 "#9400D3", 0.2 "#C0C0C0", 0.3 "#8B008B", 0.4 "#00FFFF", 0.5 "#B8860B", 0.6 "yellow", 0.7 "orange", 0.8 "violet", 0.9 "green", 1.0 "#0000AA" )
unset key
set label 1 'Vanilla' font ",6" at graph 0.8,0.95 point pointtype 7 ps 0.2 lc rgb "pink"
set label 2 'KD-CE' font ",6" at graph 0.8,0.92 point pointtype 7 ps 0.2 lc rgb "#B0B0B0"
set label 3 'KD-KL' font ",6" at graph 0.8,0.89 point pointtype 7 ps 0.2 lc rgb "#C0C0C0"
set label 4 'K-Prune' font ",6" at graph 0.8,0.86 point pointtype 7 ps 0.2 lc rgb "#8B008B"
set label 5 'W-Prune' font ",6" at graph 0.8,0.83 point pointtype 7 ps 0.2 lc rgb "#00FFFF"
set label 6 'Ch-Prune' font ",6" at graph 0.8,0.80 point pointtype 7 ps 0.2 lc rgb "#F08080"
set label 7 'F-Prune' font ",6" at graph 0.8,0.77 point pointtype 7 ps 0.2 lc rgb "yellow"
set label 8 'XNOR' font ",6" at graph 0.8,0.74 point pointtype 7 ps 0.2 lc rgb "orange"
set label 9 'ABC1x1' font ",6" at graph 0.8,0.71 point pointtype 7 ps 0.2 lc rgb "violet"
set label 10 'ABC3x3' font ",6" at graph 0.8,0.68 point pointtype 7 ps 0.2 lc rgb "green"
set label 11 'ABC5x5' font ",6" at graph 0.8,0.65 point pointtype 7 ps 0.2 lc rgb "#0000AA"
set title "ResNet56 Blackbox attacks"
#plot 'data1' u 1:2:3 w labels tc rgb 'red', 'data2' u 1:2:3 w labels
#tc rgb 'blue
#plot "< awk '{if($1 == \"XNOR\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "red" w p pt 7 ps 0.1, \
#     "< awk '{if($1 == \"W.Prune\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "green" w p pt 7 ps 0.1, \
#     "< awk '{if($1 == \"K.Prune\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "blue" w p pt 7 ps 0.1
unset colorbox
plot for [j=0:5] 'loadings.csv' index j u 1:2 with linespoints linestyle 2 axis x1y1 notitle,\
     'loadings.csv' using 1:2 with points pt 7 ps 0.2 lc rgb "black" notitle,\
     'loadings.csv' using 1:2:3 with labels offset 2, char 0.1 font ", 8" notitle,\
      file using 2:3:1 with points pt 7 ps 0.2 lc palette z notitle
#plot "sample_plot.csv" u 1:2:3 w l lc palette z
#unset colorbox
EOFMarker


==> img/data_mining/whitebox_data/plot_amc_dram.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 
#set style line 1 lt -1 lw 1 lc rgb 'red' 
set style line 2 lt -1 lw 1 lc rgb 'black' 
set style line 3 lt -1 lw 1 lc rgb 'green' 
set style line 4 lt -1 lw 1 lc rgb 'orange' 
set style line 1 lc rgb 'black' pt 2
set key font ",04"
set key inside top left
set yrange [(-4.0):(4.0)]
#set y2range[(0.0):(0.8)]
#set y2tics 0.2, 0.1, 1.0
set grid
set xlabel 'Factor 1 (52.07%)'
set ylabel 'Factor 2 (29.20%)'
#set y2label "Reduction Factor for HW KPIs"
file = "ResNet56_white_final.csv"
set output file.".pdf"
set title system('')
set datafile separator ","
# define the palette to your liking
set palette defined ( 0 "#FF1493", 0.1 "#9400D3", 0.2 "#C0C0C0", 0.3 "#8B008B", 0.4 "#00FFFF", 0.5 "#B8860B", 0.6 "yellow", 0.7 "orange", 0.8 "violet", 0.9 "green", 1.0 "#0000AA" )
unset key
set label 1 'Vanilla' font ",6" at graph 0.9,0.95 point pointtype 7 ps 0.2 lc rgb "pink"
set label 2 'KD-CE' font ",6" at graph 0.9,0.92 point pointtype 7 ps 0.2 lc rgb "#B0B0B0"
set label 3 'KD-KL' font ",6" at graph 0.9,0.89 point pointtype 7 ps 0.2 lc rgb "#C0C0C0"
set label 4 'K-Prune' font ",6" at graph 0.9,0.86 point pointtype 7 ps 0.2 lc rgb "#8B008B"
set label 5 'W-Prune' font ",6" at graph 0.9,0.83 point pointtype 7 ps 0.2 lc rgb "#00FFFF"
set label 6 'Ch-Prune' font ",6" at graph 0.9,0.80 point pointtype 7 ps 0.2 lc rgb "#F08080"
set label 7 'F-Prune' font ",6" at graph 0.9,0.77 point pointtype 7 ps 0.2 lc rgb "yellow"
set label 8 'XNOR' font ",6" at graph 0.9,0.74 point pointtype 7 ps 0.2 lc rgb "orange"
set label 9 'ABC1x1' font ",6" at graph 0.9,0.71 point pointtype 7 ps 0.2 lc rgb "violet"
set label 10 'ABC3x3' font ",6" at graph 0.9,0.68 point pointtype 7 ps 0.2 lc rgb "green"
set label 11 'ABC5x5' font ",6" at graph 0.9,0.65 point pointtype 7 ps 0.2 lc rgb "#0000AA"
set title "ResNet56 Whitebox attacks"
#plot 'data1' u 1:2:3 w labels tc rgb 'red', 'data2' u 1:2:3 w labels
#tc rgb 'blue
#plot "< awk '{if($1 == \"XNOR\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "red" w p pt 7 ps 0.1, \
#     "< awk '{if($1 == \"W.Prune\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "green" w p pt 7 ps 0.1, \
#     "< awk '{if($1 == \"K.Prune\") print}' BreakingBED_data_blackbox.csv" u 2:3 t "blue" w p pt 7 ps 0.1
unset colorbox
plot for [j=0:5] 'loadings.csv' index j u 1:2 with linespoints linestyle 2 axis x1y1 notitle,\
     'loadings.csv' using 1:2 with points pt 7 ps 0.2 lc rgb "black" notitle,\
     'loadings.csv' using 1:2:3 with labels offset 2, char 0.1 font ", 8" notitle,\
      file using 2:3:1 with points pt 7 ps 0.2 lc palette z notitle
#plot "sample_plot.csv" u 1:2:3 w l lc palette z
#unset colorbox
EOFMarker

